Achieving Shrinkage in a Time-Varying Parameter Model Framework

Shrinkage for time-varying parameter (TVP) models is investigated within a Bayesian framework, with the aim to automatically reduce time-varying parameters to static ones, if the model is overfitting. This is achieved through placing the double gamma shrinkage prior on the process variances. An efficient Markov chain Monte Carlo scheme is developed, exploiting boosting based on the ancillarity-sufficiency interweaving strategy. The method is applicable both to TVP models for univariate as well as multivariate time series. Applications include a TVP generalized Phillips curve for EU area inflation modelling and a multivariate TVP Cholesky stochastic volatility model for joint modelling of the returns from the DAX-30 index.

==> plots_ECB/plot_paper_LPDS_ECB_october.m <==
% load new results 13.10.2016: all_data_14102016_SFS.csv
% d_1=...= 0.001  only

% IG: log_pred_scores_Non_shrunken_NEW_z0_0.1_Z0_0.001_2509.csv

% OLD:% Load Results 25.9.2016:    (MISSING VALUES)
% d_1=...= 0.001  only


%%
de_hyp=0.001;
figure(1);

plot(de_0001_KALMAn_1);
hold on; plot(de_0001_KALMAN_01);
hold on; plot(de_0001_KALMAN_02); 
hold on; plot(de_0001_KALMAN_03);
legend('a=1','a=0.1','a=0.2','a=0.3');

% problem: IG nicht für alle Zeitpunkte berechnet, ab t=90 - NAN! 

hold on; plot(ECB_log_pred_scores_IG_KALMAN);
title(['LDPS for d1=d2=e1=e2=' num2str(de_hyp)]);
legend('a=1','a=0.1','a=0.2','a=0.3','IG');
%legend('a=1','a=0.2','a=0.3','IG');
%%  REST: ANGELA hat neue Bezeichnungen eingeführt! müsste alles adaptiert werden,

%%  de_86: d_1=...= 0.01  (MISSING VALUES)
de_hyp=0.01;
figure(2);
plot(de_86_d1_001_ATAU1Kalman);
hold on; plot(de_86_d1_001_Atau01Kalman); 
hold on; plot(de_86_d1_001_Atau02Kalman); 
hold on; plot(de_86_d1_001_Atau03Kalman);
hold on; plot(ECB_log_pred_scores_IG_KALMAN);
title(['LDPS for d1=d2=e1=e2=' num2str(de_hyp)]);
legend('a=1','a=0.1','a=0.2','a=0.3','IG');

%%  de_171: d_1=...= 0.1  (MISSING VALUES)
de_hyp=0.1;
figure(3);
plot(de_171_d1_01ATAU1Kalman);
hold on; plot(de_171_d1_01Atau01Kalman);  
hold on; plot(de_171_d1_01Atau02Kalman); 
hold on; plot(de_171_d1_01Atau03Kalman);
hold on; plot(ECB_log_pred_scores_IG_KALMAN);
title(['LDPS for d1=d2=e1=e2=' num2str(de_hyp)]);
legend('a=1','a=0.1','a=0.2','a=0.3','IG');

%%  de_256: d_1=...= 1  (MISSING VALUES)
de_hyp=1;
figure(4);
plot(de_256_d1_1_ATAU1Kalman);
% hold on; plot(de_256_d1_1_Atau01Kalman);  %problems with plotting: cell array
hold on; plot(de_256_d1_1_Atau02Kalman); 
% hold on; plot(de_256_d1_1_Atau03Kalman);
hold on; plot(ECB_log_pred_scores_IG_KALMAN);
title(['LDPS for d1=d2=e1=e2=' num2str(de_hyp)]);
%legend('a=1','a=0.1','a=0.2','a=0.3','IG');
legend('a=1','a=0.2','IG');

%% Comparion of hyperparameters d1=d2=e1=e2for fixed a^\tau, various 
cum_sum=true;
cum_sum=false;
%% a^\tau=0.1 (missing values)
figure(5)
subplot(1,1+cum_sum,1);
hold on; plot(de_86_d1_001_Atau01Kalman); 
hold on; plot(de_171_d1_01Atau01Kalman);  
title('LDPS for a=0.1');
legend('d1=0.01','d1=0.1');
axis([0 90 -3 0])
if cum_sum
subplot(1,2,2);
hold on; plot(cumsum(de_86_d1_001_Atau01Kalman)); 
hold on; plot(cumsum(de_171_d1_01Atau01Kalman));  
title('LDPS for a=0.1');
legend('d1=0.01','d1=0.1');
end

%% a^\tau=0.2
figure(6); 
subplot(1,1+cum_sum,1);
hold on; plot(de_86_d1_001_Atau02Kalman); 
hold on; plot(de_171_d1_01Atau02Kalman); 
hold on; plot(de_256_d1_1_Atau02Kalman); 
hold on; plot(de_1_d1_0001Atau02Kalman); 
axis([0 90 -3 0])
title('LDPS for a=0.2');
legend('d1=0.01','d1=0.1', 'd1=1', 'd1=0.001');
if cum_sum
subplot(1,2,2);
hold on; plot(cumsum(de_86_d1_001_Atau02Kalman)); 
hold on; plot(cumsum(de_171_d1_01Atau02Kalman));  
hold on; plot(cumsum(de_256_d1_1_Atau02Kalman)); 
hold on; plot(cumsum(de_1_d1_0001Atau02Kalman)); 
axis([0 90 -3 0])
title('LDPS for a=0.2');
legend('d1=0.01','d1=0.1', 'd1=1', 'd1=0.001');
end

%% a^\tau=0.3
figure(7); 
subplot(1,1+cum_sum,1);
hold on; plot(de_86_d1_001_Atau03Kalman); 
hold on; plot(de_171_d1_01Atau03Kalman); 
%hold on; plot(de_256_d1_1_Atau03Kalman); 
hold on; plot(de_1_d1_0001Atau03Kalman); 
axis([0 90 -3 0])
title('LDPS for a=0.2');
%legend('d1=0.01','d1=0.1','d1=1','d1=0.001');
legend('d1=0.01','d1=0.1', 'd1=0.001');
if cum_sum
subplot(1,2,2);
hold on; plot(cumsum(de_86_d1_001_Atau03Kalman)); 
hold on; plot(cumsum(de_171_d1_01Atau03Kalman));  
%hold on; plot(cumsum(de_256_d1_1_Atau03Kalman)); 
hold on; plot(cumsum(de_1_d1_0001Atau03Kalman)); 
title('LDPS for a=0.3');
%legend('d1=0.01','d1=0.1', 'd1=1', 'd1=0.001');
legend('d1=0.01','d1=0.1', 'd1=0.001');
end

%% a^\tau=1
figure(8)
subplot(1,1+cum_sum,1);
hold on; plot(de_86_d1_001_ATAU1Kalman); 
hold on; plot(de_171_d1_01ATAU1Kalman); 
hold on; plot(de_256_d1_1_ATAU1Kalman); 
hold on; plot(de_1_d1_0001ATAU1Kalman);
axis([0 90 -3 0])
title('LDPS for a=1');
legend('d1=0.01','d1=0.1', 'd1=1', 'd1=0.001');
if cum_sum
subplot(1,2,2);
hold on; plot(cumsum(de_86_d1_001_ATAU1Kalman)); 
hold on; plot(cumsum(de_171_d1_01ATAU1Kalman));  
hold on; plot(cumsum(de_256_d1_1_ATAU1Kalman)); 
hold on; plot(cumsum(de_1_d1_0001ATAU1Kalman)); 
title('LDPS for a=1');
legend('d1=0.01','d1=0.1', 'd1=1', 'd1=0.001');
end

